The ASAS-SN Bright Supernova Catalog $-$ I. 2013$-$2014

We present basic statistics for all supernovae discovered by the All-Sky Automated Survey for SuperNovae (ASAS-SN) during its first year-and-a-half of operations, spanning 2013 and 2014. We also present the same information for all other bright ($m_V\leq17$), spectroscopically confirmed supernovae discovered from 2014 May 1 through the end of 2014, providing a comparison to the ASAS-SN sample starting from the point where ASAS-SN became operational in both hemispheres. In addition, we present collected redshifts and near-UV through IR magnitudes, where available, for all host galaxies of the bright supernovae in both samples. This work represents a comprehensive catalog of bright supernovae and their hosts from multiple professional and amateur sources, allowing for population studies that were not previously possible because the all-sky emphasis of ASAS-SN redresses many previously existing biases. In particular, ASAS-SN systematically finds bright supernovae closer to the centers of host galaxies than either other professional surveys or amateurs, a remarkable result given ASAS-SN's poorer angular resolution. This is the first of a series of yearly papers on bright supernovae and their hosts that will be released by the ASAS-SN team.

==> anc/table1.txt <==
Title: The ASAS-SN Bright Supernova Catalog I: 2013-2014
Authors: T. W.-S. Holoien et al.
Table: Table 1 - ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1- 11 A11    ---      SNName     Name of supernova
  13- 18 A6     ---      IAUName    IAU name of supernova (1)
  20- 32 A13    ---      DiscDate   Discovery Date
  34- 44 A11    ---      RA         Right Ascension (2)
  46- 56 A11    ---      Dec        Declination (2)
  58- 65 F8.6   ---      Redshift   Redshift of supernovae
  67- 70 F4.1   mag      DiscMag    Discovery V-band magnitude (3)
  72- 75 F4.1   mag      PeakMag    Peak V-band magnitude (3)
  77- 81 F5.2   arcsec   Offset     Offset from host nucleus (4)
  83- 89 A7     ---      Type       Type of supernova
  91- 93 I3     d        DiscAge    Age of supernova at discovery, relative to peak (5)
  95-122 A28    ---      HostName   Host galaxy name
 124-149 A26    ---      DiscATel   Discovery ATel
 151-186 A36    ---      ClassATel  Classification ATel (6, 7)
--------------------------------------------------------------------------------
Note (1):   IAU name is not provided if one was not given to the supernova.
Note (2):   Right ascension and declination are given in the J2000 epoch.
Note (3):   All magnitudes are V -band magnitudes from ASAS-SN.
Note (4):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (5):   Discovery ages are given in days relative to peak. All ages are approximate and are only listed if a clear age was given in the classification telegram.
Note (6):   ASASSN-13aw and ASASSN-13cc were classified via CBET, and the CBET number is given instead of an ATel citation in those cases.
Note (7):   ASASSN-14ms was never publicly classified prior to this work, and thus no ATel citation is available.
--------------------------------------------------------------------------------
ASASSN-13an 2013da 2013-06-05.34 13:45:36.22  -07:19:32.5  0.021600 16.3 15.8  3.51 Ia        0 2MASX J13453653-0719350      Prieto et al. (2013a)      Prieto et al. (2013a)          
ASASSN-13ar 2013dl 2013-06-17.61 01:18:41.89  -07:26:41.9  0.017750 15.1 14.8 30.12 Ia       -4 VV 478                       Kochanek et al. (2013a)    Kochanek et al. (2013a)        
ASASSN-13av 2013ei 2013-06-26.47 21:26:31.84  +12:10:48.8  0.017290 15.7 15.7 15.23 Ia       -3 NGC 7068                     Kochanek et al. (2013b)    Prieto et al. (2013b)          
ASASSN-13aw 2013dr 2013-07-01.40 17:19:30.10  +47:42:03.4  0.016835 16.0 15.0  9.34 Ia       -8 CGCG 252-043                 Stanek et al. (2013a)      CBET 003576                          
ASASSN-13bb 2013ef 2013-07-04.56 01:55:20.87  +06:36:33.9  0.017405 16.0 15.7 19.56 Ia       -1 UGC 01395                    Stanek et al. (2013b)      Childress et al. (2013)        
ASASSN-13cc 2013ex 2013-08-19.62 05:32:46.62  -14:02:46.2  0.010440 15.6 15.0 65.44 Ia      --- NGC 1954                     Brimacombe et al. (2013a)  CBET 003635                          
ASASSN-13ch ---    2013-08-28.24 16:16:33.97  -00:35:27.3  0.016460 15.8 15.8  7.80 Ia       -2 CGCG 023-030                 Prieto et al. (2013c)      Prieto et al. (2013d)          
ASASSN-13cj ---    2013-08-27.27 16:17:11.08  +04:33:14.7  0.018000 15.3 15.3  3.51 Ia       -3 CGCG 051-075                 Prieto et al. (2013d)      Prieto et al. (2013d)          
ASASSN-13co ---    2013-08-29.39 21:40:38.42  +06:30:36.4  0.023063 17.0 16.8  3.03 IIP      -3 CGCG 402-014                 Holoien et al. (2013)      Morrell & Prieto (2013b)       
ASASSN-13cp ---    2013-08-30.24 15:33:49.29  +21:08:20.3  0.023576 15.9 15.9 11.22 Ia       -1 ARK 477                      Holoien et al. (2013)      Morrell & Prieto (2013a)       
ASASSN-13cu ---    2013-09-01.43 00:40:10.14  -10:26:25.9  0.027200 17.0 16.6  6.12 Ia        7 VIII Zw 035                  Prieto et al. (2013e)      Prieto et al. (2013e)          
ASASSN-13dd ---    2013-09-24.63 09:07:36.82  +03:23:38.7  0.012550 15.2 15.2  5.44 Ia       -2 NGC 2765                     Brimacombe et al. (2013b)  Conlon et al. (2013)           
ASASSN-13dl ---    2013-10-10.51 07:38:49.33  +58:12:43.2  0.027000 16.6 16.6  2.00 Ia        2 Uncatalogued                 Prieto et al. (2013f)      Prieto et al. (2013g)          
ASASSN-13dm 2013hk 2013-12-04.86 03:02:11.03  +15:55:37.9  0.017000 15.9 15.6  1.08 Ia        1 2MASX J03021111+1555387      Shappee et al. (2013a)     Pastorello et al. (2013)       
ASASSN-13dn ---    2013-12-15.60 12:52:58.37  +32:25:05.3  0.022805 16.0 15.8 21.42 II      --- SDSS J125258.03+322444.3     Shappee et al. (2013b)     Martini et al. (2013)          
ASASSN-14ad ---    2014-01-26.47 12:40:11.10  +18:03:32.8  0.026400 16.9 16.9  9.85 Ia       -6 KUG 1237+183                 Prieto et al. (2014a)      Zhang et al. (2014)            
ASASSN-14ar ---    2014-04-24.28 09:09:41.68  +37:36:07.6  0.022980 16.7 16.0  1.41 Ia-91bg  -5 IC 0527                      Stanek et al. (2014a)      Mosquera et al. (2014)         
ASASSN-14as ---    2014-05-01.37 12:57:34.11  +35:31:35.8  0.037440 16.9 16.9  8.14 Ia        8 MGC +06-29-001               Shappee et al. (2014b)     Konidaris et al. (2014)        
ASASSN-14at 2014ay 2014-05-04.47 17:55:05.31  +18:15:27.4  0.010431 16.7 16.2  0.07 II      --- UGC 11037                    Holoien et al. (2014c)     Cao et al. (2014)              
ASASSN-14ax ---    2014-05-04.47 17:10:00.68  +27:06:20.1  0.033000 16.8 16.4  0.66 Ia       -5 SDSS J171000.69+270619.5     Holoien et al. (2014d)     Shappee et al. (2014c)         
ASASSN-14ay ---    2014-05-19.55 15:57:02.99  +37:24:56.4  0.030869 16.6 16.3  5.87 Ia       -2 2MASX J15570268+3725001      Davis et al. (2014a)       Ochner et al. (2014a)          
ASASSN-14az ---    2014-05-20.59 23:44:48.05  -02:07:02.1  0.006700 14.6 14.4  8.94 IIb       0 GALEXASC J234448.27-020653.4 Davis et al. (2014b)       Benetti et al. (2014a)         
ASASSN-14ba ---    2014-05-19.29 10:21:31.72  +08:24:18.6  0.032668 16.8 16.8  1.39 Ia-91T    1 SDSS J102131.91+082419.8     Shappee et al. (2014d)     Benetti et al. (2014b)         
ASASSN-14bb ---    2014-05-19.33 12:14:11.35  +38:39:40.8  0.023000 16.1 16.1  0.84 Ia       -2 2MASX J12141125+3839400      Shappee et al. (2014d)     Fausnaugh et al. (2014)        
ASASSN-14bd ---    2014-05-22.35 12:52:44.85  +26:28:13.1  0.021405 16.9 16.9 10.22 Ia-91bg --- IC 0831                      Holoien et al. (2014e)     Wagner et al. (2014a)          
ASASSN-14bf ---    2014-05-21.37 13:58:12.71  +17:31:56.6  0.022447 17.0 17.0  5.38 IIP      14 CGCG 103-030                 Brimacombe et al. (2014a)  Prieto et al. (2014b)          
ASASSN-14bt ---    2014-05-27.28 10:19:19.74  +58:30:19.7  0.028900 17.3 16.2  3.89 Ia       -6 UGC 05566                    Davis et al. (2014c)       Davis et al. (2014c)           
ASASSN-14bu ---    2014-05-29.31 11:18:41.03  +25:09:59.9  0.025400 16.7 16.2  1.48 II      --- SDSS J111840.97+250958.5     Davis et al. (2014c)       Davis et al. (2014c)           
ASASSN-14cb ---    2014-06-07.33 13:08:14.45  +62:02:02.5  0.033643 16.7 16.5  2.50 Ia       -2 2MASXi J1308145+620200       Holoien et al. (2014f)     Holoien et al. (2014f)         
ASASSN-14co ---    2014-06-17.36 15:57:29.75  +01:06:34.0  0.033340 17.0 16.9 11.00 Ia        7 CGCG 023-005                 Brimacombe et al. (2014b)  Leonard et al. (2014)          
ASASSN-14cu ---    2014-06-18.04 12:47:02.61  -24:14:41.7  0.024797 17.2 16.7  5.68 Ia        0 2MASX_J12470274-2414435      Holoien et al. (2014g)     Prieto et al. (2014c)          
ASASSN-14db ---    2014-06-22.28 22:02:01.83  -70:02:27.9  0.037519 16.8 16.8  3.60 Ia        5 ESO 075-G049                 Stanek et al. (2014b)      Jha et al. (2014)              
ASASSN-14dc ---    2014-06-24.61 02:18:38.06  +33:36:58.4  0.044000 15.8 14.9  3.24 Ia+CSM  --- 2MASX J02183825+3336556      Holoien et al. (2014h)     Chen et al. (2014)             
ASASSN-14dd ---    2014-06-24.95 07:45:14.64  -71:24:14.4  0.017722 15.9 15.9 24.12 Ibn      -7 NGC 2466                     Stanek et al. (2014c)      Prieto et al. (2014c)          
ASASSN-14de ---    2014-06-23.29 10:40:39.33  +39:03:52.7  0.029284 16.7 16.5  5.00 Ic      -10 CGCG 212-036 NED01           Brimacombe et al. (2014c)  Tomasella et al. (2014a)       
ASASSN-14di ---    2014-06-27.59 02:01:46.19  +26:32:47.8  0.016708 16.8 15.6  7.16 II        5 IC 0188                      Holoien et al. (2014i)     Prieto et al. (2014c)          
ASASSN-14dl ---    2014-06-30.03 12:21:51.38  -24:09:54.0  0.013926 16.5 16.3 18.95 II       -6 ESO 506-G004                 Holoien et al. (2014j)     Prieto et al. (2014c)          
ASASSN-14dp ---    2014-07-07.06 11:21:58.33  -37:54:24.6  0.009159 16.3 15.8 27.18 II       -1 ESO 319-G15                  Holoien et al. (2014k)     Childress et al. (2014a)       
ASASSN-14dq ---    2014-07-08.48 21:57:59.97  +24:16:08.1  0.010424 15.4 15.4  9.00 II      --- UGC 11860                    Stanek et al. (2014d)      Arcavi et al. (2014a)          
ASASSN-14dz ---    2014-07-13.31 15:05:54.52  +12:44:43.3  0.022202 15.9 15.8  7.00 Ia        0 Mrk 842                      Stanek et al. (2014e)      Tomasella et al. (2014b)       
ASASSN-14ef ---    2014-07-20.27 22:12:10.71  -27:49:43.4  0.028733 16.5 15.2  6.22 Ia        9 MCG -05-52-046               Holoien et al. (2014l)     Falco et al. (2014a)           
ASASSN-14em ---    2014-07-24.27 14:01:49.99  +34:21:42.7  0.035124 16.8 16.7 14.10 Ia       -2 KUG 1359+345                 Cruz et al. (2014a)        Arcavi et al. (2014b)          
ASASSN-14eo ---    2014-07-26.57 01:57:36.72  +16:46:20.8  0.026819 15.9 15.8  9.24 Ia       -3 CGCG 461-012                 Holoien et al. (2014m)     Falco et al. (2014a)           
ASASSN-14ep ---    2014-07-27.21 15:23:44.06  +68:37:55.6  0.022829 16.4 15.6  3.40 Ia       -2 CGCG 338-006                 Conseil et al. (2014a)     Falco et al. (2014a)           
ASASSN-14es ---    2014-07-27.28 14:35:01.75  +26:32:38.9  0.030705 16.8 16.5  2.19 Ia        2 IC 4462                      Brimacombe et al. (2014d)  Wagner et al. (2014b)          
ASASSN-14eu ---    2014-08-01.02 15:00:36.84  -03:50:48.9  0.022722 16.6 15.3 50.53 Ia-00cx  -1 MCG -01-38-015               Conseil et al. (2014b)     Milisavljevic et al. (2014)    
ASASSN-14ew ---    2014-08-04.05 20:22:00.75  -51:47:45.0  0.019597 16.3 14.9  8.29 Ia       -7 2MASX J20220000-5147474      Conseil et al. (2014c)     Takats et al. (2014)           
ASASSN-14fa ---    2014-08-05.31 02:52:23.06  -31:49:18.0  0.022589 16.3 15.8 18.71 Ia       -6 ESO 416-G039                 Holoien et al. (2014n)     Takats et al. (2014)           
ASASSN-14fd ---    2014-08-07.98 12:46:14.77  -40:48:52.5  0.015367 16.6 15.1  6.00 IIn     --- GALEXASC J124615.00-404846.2 Fernandez et al. (2014)    Morrell et al. (2014a)         
ASASSN-14fj ---    2014-08-12.24 14:40:39.50  +38:37:58.5  0.012500 16.8 16.0 20.00 II      --- NGC 5732                     Nicolas et al. (2014a)     Wagner et al. (2014b)          
ASASSN-14fo ---    2014-08-15.49 20:34:06.43  -01:58:03.6  0.020000 15.9 15.6  6.00 Ia        1 GALEXASC J203406.21-015759.2 Cruz et al. (2014b)        Elias-Rosa et al. (2014a)      
ASASSN-14fw ---    2014-08-18.47 23:49:06.72  -07:02:56.6  0.027169 16.7 16.5  2.00 Ia        6 MCG -01-60-044               Stanek et al. (2014f)      Tartaglia et al. (2014)        
ASASSN-14gh ---    2014-08-28.29 17:15:09.35  +41:48:39.3  0.044000 17.0 15.6  3.94 Ia       -5 SDSS J171509.30+414841.6     Brimacombe et al. (2014e)  Holoien et al. (2014p)         
ASASSN-14gm 2014cx 2014-09-02.47 00:59:47.83  -07:34:18.6  0.005490 15.8 14.5 40.08 II      --- NGC 337                      Holoien et al. (2014o)     Elias-Rosa et al. (2014b)      
ASASSN-14ha ---    2014-09-10.29 04:20:01.41  -54:56:17.0  0.005017 14.7 14.7  8.76 II      --- NGC 1566                     Kiyota et al. (2014a)      Arcavi et al. (2014c)          
ASASSN-14hp ---    2014-09-22.13 21:30:31.42  -70:38:34.4  0.038920 16.6 16.5 15.95 Ia       -7 2MASX J21303015-7038489      Brimacombe et al. (2014f)  Morrell et al. (2014b)         
ASASSN-14hr ---    2014-09-25.39 01:50:41.23  -14:31:04.7  0.033620 16.5 15.9  1.62 Ia       -7 2MASX J01504127-1431032      Nicolas et al. (2014b)     Morrell et al. (2014b)         
ASASSN-14hu ---    2014-09-27.37 06:43:26.82  -69:38:14.4  0.015000 16.1 15.6 31.02 Ia       -6 ESO 058-G012                 Holoien et al. (2014q)     Morrell et al. (2014c)         
ASASSN-14ig ---    2014-09-21.33 01:16:04.95  -61:37:15.8  0.029000 16.3 16.3  1.00 Ia        3 ESO 113-G032                 Gonzalez et al. (2014)     Childress et al. (2014b)       
ASASSN-14ih ---    2014-09-19.14 22:34:29.83  -24:39:52.4  0.033466 16.6 16.6  0.20 Ia        6 MCG -04-53-013               Conseil et al. (2014d)     Childress et al. (2014b)       
ASASSN-14ii ---    2014-09-22.14 22:16:40.78  -36:09:39.9  0.030800 16.7 16.6  0.80 Ia       -2 2dFGRS S588Z294              Conseil et al. (2014d)     Childress et al. (2014b)       
ASASSN-14il ---    2014-10-01.11 00:45:32.55  -14:15:34.6  0.021989 16.5 15.2  0.42 IIn     --- 2MASX J00453260-1415328      Brimacombe et al. (2014g)  Childress et al. (2014b)       
ASASSN-14in ---    2014-10-04.29 18:24:30.02  +52:26:29.4  0.033000 16.4 16.0  6.30 Ia       -8 2MASX J18242915+5226380      Nicolas et al. (2014c)     Zhang & Wang (2014a)           
ASASSN-14iu ---    2014-10-12.61 09:10:39.53  +50:22:48.3  0.016855 16.1 15.5  1.50 Ia        0 NGC 2771                     Thorstensen et al. (2014a) Thorstensen et al. (2014a)     
ASASSN-14iz ---    2014-10-14.06 20:21:49.84  -31:17:06.8  0.019277 17.0 16.1 27.46 IIP      -2 ESO 462-G009                 Monard et al. (2014)       Stritzinger et al. (2014)      
ASASSN-14jb 2014dq 2014-10-19.09 22:23:16.12  -28:58:30.8  0.006031 16.9 15.8 21.70 IIP     --- ESO 467-G051                 Brimacombe et al. (2014h)  Challis (2014)                 
ASASSN-14jc ---    2014-10-19.34 07:35:35.29  -62:46:12.6  0.011325 16.1 15.6  3.11 Ia       -4 2MASX J07353554-6246099      Kiyota et al. (2014b)      Romero-Canizales et al. (2014) 
ASASSN-14jg ---    2014-10-29.05 23:33:13.82  -60:34:12.5  0.014827 15.0 14.9 13.98 Ia       -3 2MASX J23331223-6034201      Holoien et al. (2014r)     Arcavi et al. (2014d)          
ASASSN-14jh ---    2014-10-30.51 08:40:44.27  +57:15:04.9  0.017533 16.7 16.7  8.99 II       10 MCG +10-13-008               Nicolas et al. (2014d)     Ochner et al. (2014b)          
ASASSN-14jz ---    2014-11-10.03 18:44:44.34  -52:48:05.5  0.012000 15.7 14.9 16.48 Ia       -9 GALEXASC J184443.33-524819.2 Kiyota et al. (2014c)      Dimitriadis et al. (2014)      
ASASSN-14kd ---    2014-11-12.28 22:53:24.95  +04:47:57.3  0.026000 16.8 15.9  3.10 Ia       -8 2MASX J22532475+0447583      Nicholls et al. (2014a)    Firth et al. (2014)            
ASASSN-14kg ---    2014-11-17.36 01:44:38.38  +35:48:20.4  0.014477 16.7 15.9  4.16 II      --- CGCG 521-075                 Nicolas et al. (2014e)     Falco et al. (2014b)           
ASASSN-14ko ---    2014-11-14.28 05:25:18.13  -46:00:20.3  0.042489 17.3 16.6  0.86 IIn     --- ESO 253-G003                 Holoien et al. (2014s)     Dimitriadis et al. (2014)      
ASASSN-14kp ---    2014-11-22.09 00:39:52.58  -38:03:52.2  0.023000 16.8 16.7  3.50 II       -5 GALEXASC J003952.48-380347.3 Holoien et al. (2014t)     Morrell et al. (2014d)         
ASASSN-14kq ---    2014-11-23.07 23:45:15.51  -29:47:01.1  0.033600 17.0 16.3  9.52 Ia       -6 2MASX J23451480-2947009      Brimacombe et al. (2014i)  Morrell et al. (2014d)         
ASASSN-14kr ---    2014-11-23.64 12:54:13.15  -07:38:57.4  0.014000 15.5 15.5  7.47 Ia       27 GALEXASC J125413.02-073849.5 Brimacombe et al. (2014j)  Jose et al. (2014)             
ASASSN-14lo ---    2014-12-08.58 11:51:53.19  +18:32:31.0  0.019930 16.0 15.8 19.20 Ia       -4 UGC 06837                    Kiyota et al. (2014d)      Shappee et al. (2014e)         
ASASSN-14lp ---    2014-12-09.61 12:45:09.10  -00:27:32.5  0.005100 14.3 11.9 12.00 Ia      --- NGC 4666                     Holoien et al. (2014u)     Thorstensen et al. (2014b)     
ASASSN-14lq ---    2014-12-09.21 22:57:19.41  -20:58:00.8  0.026191 16.2 16.2 23.10 Ia-91T    4 2MASX J22571481-2058014      Nicolas et al. (2014f)     Zhang & Wang (2014c)           
ASASSN-14lt ---    2014-12-10.37 03:11:02.54  -13:06:38.8  0.032046 16.5 16.5  6.70 Ia       -6 IC 0299                      Kiyota et al. (2014e)      Zhang & Wang (2014b)           
ASASSN-14lu ---    2014-12-09.65 14:10:39.52  -02:40:56.0  0.026995 16.4 16.4  5.80 Ia      --- 2MASX J14103977-0241003      Brimacombe et al. (2014k)  Shappee et al. (2014e)         
ASASSN-14lv ---    2014-12-12.05 23:32:07.37  -41:16:11.7  0.049194 17.4 16.4  2.42 Ia        7 LCRS B232926.0-413242        Kiyota et al. (2014f)      Shappee et al. (2015b)         
ASASSN-14lw ---    2014-12-12.07 01:06:49.17  -46:59:00.0  0.016000 16.4 15.5 12.50 Ia       -8 GALEXASC J010647.95-465904.1 Kiyota et al. (2014f)      Childress et al. (2014c)       
ASASSN-14ma ---    2014-12-13.27 23:55:09.13  +10:12:54.2  0.013700 16.8 16.7  2.22 IIP       0 2MASX J23551001+1013281      Brimacombe et al. (2014l)  Zhang & Wang (2014d)           
ASASSN-14me ---    2014-12-16.08 01:26:40.22  -57:59:49.9  0.018000 16.3 14.9  1.15 Ia      -15 ESO 113-G047                 Stanek et al. (2014g)      Shappee et al. (2015b)         
ASASSN-14mf ---    2014-12-16.05 00:04:54.46  -32:26:14.6  0.031100 16.7 15.9  2.30 Ia       -6 GALEXASC J000454.54-322615.3 Nicholls et al. (2014b)    Falco et al. (2014c)           
ASASSN-14mg ---    2014-12-18.11 02:53:58.10  -21:38:52.9  0.031000 16.7 16.6  2.33 Ia       14 GALEXASC J025358.03-213854.7 Brimacombe et al. (2014m)  Shappee et al. (2015b)         
ASASSN-14ms ---    2014-12-26.61 13:04:08.69  +52:18:46.5  0.063000 16.6 16.5  1.36 Ib      --- SDSS J130408.54+521846.4     Kiyota et al. (2014g)      This Work                        
ASASSN-14mu ---    2014-12-29.39 09:26:17.25  +45:29:25.2  0.027249 16.5 16.5  1.33 Ia        3 KUG 0923+457                 Brimacombe et al. (2014n)  Ochner et al. (2015)           
ASASSN-14mw ---    2014-12-29.08 01:41:25.16  -65:37:01.3  0.027406 16.8 15.7 36.27 Ia       -5 AM 0139-655 NED02            Holoien et al. (2014v)     Shappee et al. (2015b)         
ASASSN-14my ---    2014-12-30.29 11:38:29.98  -08:58:35.8  0.020514 16.5 15.3  4.44 Ia       -3 NGC 3774                     Holoien et al. (2014w)     Shappee et al. (2015b)

==> anc/table2.txt <==
Title: The ASAS-SN Bright Supernova Catalog I: 2013-2014
Authors: T. W.-S. Holoien et al.
Table: Table 2 - Non-ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label         Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---      SNName        Name of supernova
  31- 36 A6     ---      IAUName       IAU name of supernova (1)
  38- 50 A13    ---      DiscDate      Discovery Date
  52- 62 A11    ---      RA            Right Ascension (2)
  64- 74 A11    ---      Dec           Declination (2)
  76- 83 F8.6   ---      Redshift      Redshift of supernova
  85- 88 F4.1   mag      PeakMag       Peak V-band magnitude (3)
  90- 95 F6.2   arcsec   Offset        Offset from host nucleus (4)
  97-103 A7     ---      Type          Type of supernova
 105-133 A29    ---      HostName      Host galaxy name
 135-149 A15    ---      DiscoveredBy  Who discovered the supernova (5)
 151-154 A4     ---      Recovered     Recovered independently by ASAS-SN or not (6)
--------------------------------------------------------------------------------
Note (1):   IAU name is not provided if one was not given to the supernova. In some cases the IAU name may also be the primary supernova name.
Note (2):   Right ascension and declination are given in the J2000 epoch.
Note (3):   All magnitudes are taken from D. W. Bishop’s Bright Supernova website, as described in the text, and may be from different filters.
Note (4):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (5):   “Amateurs” indicates discovery by any number of non-professional astronomers, as described in the text.
Note (6):   Indicates whether the supernova was independently recovered in ASAS-SN data or not.
--------------------------------------------------------------------------------
2014bz                        2014bz 2014-05-06.16 13:56:04.19 -43:35:09.9 0.025000 16.9  37.95 Ia      2MASX J13560316-4334319       Amateurs        No   
2014ba                        2014ba 2014-05-07.76 22:55:01.97 -39:39:34.5 0.005800 14.7  13.42 Ia-91bg NGC 7410                      Amateurs        No   
2014bb                        2014bb 2014-05-09.06 13:32:49.11 +41:52:15.1 0.026942 15.9   5.66 Ia      NGC 5214                      Amateurs        No   
PSN J15024996+4847062         ---    2014-05-13.24 15:02:49.96 +48:47:06.2 0.026138 16.1   5.18 Ia      2MASX J15024995+4847010       Amateurs        No   
2014br                        2014br 2014-05-15.74 22:59:50.69 -61:33:22.2 0.028000 16.5  31.05 Ib/c    ESO 147-G017                  Amateurs        No   
2014bc                        2014bc 2014-05-20.00 12:18:57.71 +47:18:11.3 0.001494 14.8   3.16 IIP     M106                          Pan-STARRS      No   
PSN J14595947+0154262         ---    2014-05-21.20 14:59:59.47 +01:54:26.2 0.004533 15.7  59.67 IIn-pec NGC 5806                      CRTS            No   
2014bg                        2014bg 2014-05-25.29 14:35:45.90 +24:43:17.9 0.036040 16.1  13.15 Ia      UGC 09396                     Amateurs        No   
iPTF14bdn                     ---    2014-05-27.24 13:30:44.88 +32:45:42.4 0.015580 14.7   3.66 Ia-91T  UGC 08503                     PTF             Yes  
2014ch                        2014ch 2014-05-29.73 15:58:31.10 +12:51:59.6 0.044000 16.5   8.05 Ia      SDSS J155830.61+125156.1      TNTS            No   
2014bs                        2014bs 2014-05-30.25 13:42:09.72 +04:15:44.7 0.023520 16.9  17.41 Ia      NGC 5270                      CRTS            No   
2014bt                        2014bt 2014-05-31.36 21:43:11.13 -38:58:05.8 0.016000 16.2   8.06 Ib/c    IC 5128                       Amateurs        No   
PSN J11220840-3804001         ---    2014-05-31.36 11:22:08.40 -38:04:00.1 0.010000 16.8   8.54 IIb     ESO 319-G016                  Amateurs        No   
2014df                        2014df 2014-06-03.18 03:44:23.99 -44:40:08.1 0.003000 14.0 121.62 Ib      NGC 1448                      Amateurs        No   
2014bw                        2014bw 2014-06-10.01 16:55:44.77 +26:15:28.6 0.036700 16.8  16.18 IIn     CGCG 139-021                  Amateurs        No   
2014bu                        2014bu 2014-06-17.19 01:50:58.45 +21:59:59.8 0.009840 15.5  10.00 IIP     NGC 0694                      Amateurs        No   
LSQ14cnm                      ---    2014-06-18.00 16:05:24.50 +01:12:58.7 0.032600 16.9   0.90 Ia      2MASX J16052452+0113000       LSQ             Yes  
2014bv                        2014bv 2014-06-18.88 12:24:30.98 +75:32:08.6 0.005594 13.8  26.00 Ia      NGC 4386                      Amateurs        Yes  
2014cq                        2014cq 2014-06-20.35 09:23:29.55 -63:40:28.3 0.011000 16.8  25.61 IIb     ESO 091-G011                  Amateurs        No   
2014co                        2014co 2014-06-21.19 01:10:36.22 -30:13:37.6 0.016000 16.8  22.85 II      NGC 418                       Amateurs        No   
2014cp                        2014cp 2014-06-23.76 02:25:30.46 -25:37:38.0 0.016164 15.7  48.60 Ic-BL   ESO 479-G001                  Amateurs        No   
CSS140628:164427+285658       ---    2014-06-28.00 16:44:27.40 +28:56:57.8 0.053000 17.0   1.02 Ia      SDSS J164427.41+285656.8      CRTS            No   
2014ck                        2014ck 2014-06-29.47 22:45:38.88 +73:09:42.7 0.004970 16.2   4.33 Ia-pec  UGC 12182                     LOSS            No   
2014by                        2014by 2014-07-15.77 14:27:49.00 +11:33:40.0 0.024794 15.5  15.62 Ia      UGC 09267                     Amateurs        Yes  
2014bx                        2014bx 2014-07-20.48 19:43:53.25 -70:37:52.0 0.017000 15.8   8.94 Ia      NGC 6808                      Amateurs        Yes  
LSQ14drx                      ---    2014-07-26.00 21:47:10.18 -49:36:53.7 0.070000 17.0   3.66 IIn     GALEXASC J214710.44-493652.9  LSQ             No   
PSN J01340299-0104458         ---    2014-08-06.10 01:34:02.99 -01:04:45.8 0.015561 16.3  15.26 Ia      UGC 01120                     Amateurs        Yes  
2014da                        2014da 2014-08-07.50 00:29:15.12 +02:51:57.6 0.014100 15.4   7.23 Ia-91bg NGC 0128                      LOSS            No   
PSN J02451711+4213503         ---    2014-08-07.80 02:45:17.11 +42:13:50.3 0.030000 16.8   8.49 Ia-91T  GALEXASC J024517.55+421344.1  TNTS            No   
2014ce                        2014ce 2014-08-09.52 23:27:40.86 +23:35:21.4 0.011000 14.7   3.22 II      NGC 7673                      LOSS            Yes  
2014cc                        2014cc 2014-08-09.76 06:33:57.76 -34:48:27.6 0.020000 15.9  19.72 Ia      NGC 2255                      Amateurs        Yes  
2014cd                        2014cd 2014-08-09.76 04:23:47.19 -51:36:02.9 0.020608 15.8   7.07 Ia      NGC 1578                      Amateurs        No   
2014cj                        2014ch 2014-08-13.73 06:36:30.00 -66:43:54.0 0.020000 17.0  19.72 Ia      ESO 087-G031                  Amateurs        No   
MASTER OT J162412.26+091303.0 ---    2014-08-13.74 16:24:12.26 +09:13:03.0 0.040000 16.6  11.84 Ia      CGCG 080-023                  MASTER          No   
OGLE-2014-SN-067              ---    2014-08-15.39 04:57:50.43 -74:00:39.9 0.018700 16.5  75.78 Ic-BL   MRSS 032-037255               OGLE            No   
2014cb                        2014cb 2014-08-18.31 14:50:49.90 -13:31:03.7 0.030000 16.4  36.80 Ia      VV 322b                       Amateurs        No   
2014dd                        2014dd 2014-08-29.06 03:03:36.27 +46:56:52.0 0.023500 16.4  14.87 Ia      UGC 02504                     Amateurs        No   
2014cw                        2014cw 2014-08-29.54 22:15:26.55 -10:28:34.6 0.006000 16.1   9.22 II      KDG 236                       MASTER          Yes  
2014cy                        2014cy 2014-08-31.66 23:44:16.03 +10:46:12.5 0.005547 15.0  11.07 IIP     NGC 7742                      Amateurs        Yes  
2014dc                        2014dc 2014-09-04.34 03:30:55.11 -47:58:51.1 0.022436 17.0  23.77 IIP     IC 1949                       CATA SN Search  No   
2014dg                        2014dg 2014-09-11.73 03:48:19.78 +70:07:54.5 0.004000 13.9   6.19 Ia      UGC 02855                     Amateurs        No   
2014dk                        2014dk 2014-09-16.00 00:28:11.96 +07:09:43.9 0.038000 16.9   4.25 Ia      [DDG2014] J002812.09+070940.1 CRTS            No   
MASTER OT J044212.20+230616.7 ---    2014-09-20.81 04:42:12.20 +23:06:16.7 0.017000 15.4   6.40 IIn     2MASX J04421256+2306209       MASTER          No   
2014dj                        2014dj 2014-09-24.15 00:57:40.18 +43:47:34.2 0.018000 17.0   3.92 Ic      NGC 0317B                     Amateurs        No   
2014dm                        2014dm 2014-09-27.70 04:08:07.13 -08:49:37.2 0.033000 16.5   9.43 Ia      NGC 1516A                     Amateurs        No   
2014dp                        2014dp 2014-09-28.67 08:19:37.98 -22:34:14.7 0.018000 16.8  14.56 Ib      ESO 562-G003                  Amateurs        No   
2014do                        2014do 2014-09-28.68 08:17:47.37 -30:07:20.9 0.004000 16.0  59.54 II      UGCA 137                      Amateurs        No   
PSN J22081243+4110503         ---    2014-09-28.80 22:08:12.43 +41:10:50.3 0.018000 16.6  23.91 Ic      UGC 11919                     Amateurs        No   
2014ds                        2014ds 2014-10-11.94 08:11:16.45 +25:10:47.4 0.013700 16.3   6.24 IIb     NGC 2536                      Amateurs        No   
2014dr                        2014dr 2014-10-14.41 03:22:46.39 +00:09:20.7 0.023000 16.6  26.18 II      UGC 02705                     CRTS            No   
MASTER OT J113930.78+251141.0 ---    2014-10-18.08 11:39:30.78 +25:11:41.0 0.012260 16.7  23.09 II      KUG 1136+254                  MASTER          No   
PSN J09084248+4448132         ---    2014-10-26.41 09:08:42.48 +44:48:13.2 0.026800 15.8  25.02 Ia      UGC 04798                     CRTS            No   
PSN J20250386-2449133         ---    2014-10-28.10 20:25:03.86 -24:49:13.3 0.010614 15.8  55.17 Ic      NGC 6907                      LOSS            Yes  
PSN J08181390+0445527         ---    2014-10-28.49 08:18:13.90 +04:45:52.7 0.009000 16.4  11.66 Ib      CGCG 031-077                  CRTS            No   
MASTER OT J120451.50+265946.6 ---    2014-10-28.88 12:04:51.50 +26:59:46.6 0.001890 13.9  13.60 Ib      NGC 4080                      MASTER          Yes  
2014dt                        2014dt 2014-10-29.84 12:21:57.57 +04:28:18.5 0.005200 13.2  34.66 Ia-pec  M61                           Amateurs        Yes  
2014du                        2014du 2014-10-30.94 02:26:23.31 +27:39:34.8 0.032400 16.9  42.05 Ia      UGC 01899                     Amateurs        No   
MASTER OT J011330.63+493634.9 ---    2014-11-05.83 01:13:30.63 +49:36:34.9 0.018283 15.8  15.70 Ia      UGC 00766                     MASTER          No   
2014dw                        2014dw 2014-11-06.59 11:10:48.41 -37:27:02.2 0.008152 15.5  10.20 II      NGC 3568                      Amateurs        Yes  
MASTER OT J210318.46-140351.7 ---    2014-11-06.66 21:03:18.46 -14:03:51.7 0.025000 16.2   4.12 IIP     GALEXASC J210318.45-140346.2  MASTER          No   
2014ee                        2014ee 2014-11-12.35 07:59:10.99 +32:54:39.2 0.017400 16.5  29.15 IIn     UGC 04132                     Amateurs        No   
PSN J04561965-1548027         ---    2014-11-14.75 04:56:19.65 -15:48:02.7 0.018393 16.1  12.04 Ia-91bg IC 2104                       Amateurs        Yes  
2014eg                        2014eg 2014-11-16.30 02:45:09.27 -55:44:16.9 0.018600 15.6  10.25 Ia-91T  ESO 154-G010                  ESO Spec Survey Yes  
2014dv                        2014dv 2014-11-17.49 07:58:30.10 -14:21:15.0 0.007000 16.0   1.03 Ia      NGC 2501                      LOSS            No   
PSN J07413223+5141209         ---    2014-11-17.85 07:41:32.23 +51:41:20.9 0.067500 16.5   4.47 IIn     UGC 03963                     TNTS            No   
PSN J07285597+5611462         ---    2014-11-17.88 07:28:55.97 +56:11:46.2 0.017896 15.1  15.81 IIn     MCG +09-13-002                TNTS            No   
2014ec                        2014ec 2014-11-20.17 11:02:35.20 +50:35:09.4 0.022300 17.0  14.22 II      UGC 06109                     Amateurs        No   
PSN J09204691-0803340         ---    2014-11-20.45 09:20:46.91 +08:03:34.0 0.019644 16.0  15.00 IIn     MCG -01-24-012                Amateurs        No   
PSN J10292799+2200468         ---    2014-11-23.52 10:29:27.99 +22:00:46.8 0.018393 16.1  18.00 Ia      UGC 05691                     Amateurs        No   
2014eb                        2014eb 2014-12-08.47 09:52:55.58 +42:50:51.1 0.016000 16.9  13.15 II      UGC 05295                     Amateurs        Yes  
PSN J04173792+3617317         ---    2014-12-12.16 04:17:37.92 +36:17:31.7 0.018800 16.0   6.00 Ia      UGC 03000                     Amateurs        No   
PSN J08492024+3642572         ---    2014-12-12.33 08:49:20.24 +36:42:57.2 0.025000 16.5  34.41 IIP     NGC 2668                      Amateurs        No   
2014ea                        2014ea 2014-12-15.50 10:48:32.31 +26:35:17.9 0.021000 15.5  68.88 Ia      UGC 05912                     CRTS            Yes  
MASTER OT J062509.46+283255.1 ---    2014-12-15.94 06:25:09.46 +28:32:55.1 0.029000 17.0  18.25 Ia      UGC 03462                     MASTER          No   
2014dy                        2014dy 2014-12-19.38 02:48:57.86 -00:45:38.5 0.075000 16.3   0.36 Ia      2MASX J02485792-0045389       KISS            No   
2014dz                        2014dz 2014-12-20.15 03:28:14.19 +38:01:11.1 0.017600 16.7  15.01 Ia      2MASX J03281358+3800587       Amateurs        Yes   
CSS141223:113342+004332       2015bn 2014-12-23.00 11:33:41.57 +00:43:32.3 0.110000 16.6   1.14 Ic-pec  SDSS J113341.53+004333.2      CRTS            No   
2014dx                        2014dx 2014-12-25.54 08:29:38.20 -17:17:47.3 0.018926 15.6   5.39 Ia      MCG -03-22-002                Amateurs        No   
CSS141227:132741-111252       ---    2014-12-27.00 13:27:41.06 -11:12:51.6 0.020000 16.5    --- IIP     None                          CRTS            No   
CSS141228:044151-080808       ---    2014-12-28.00 04:41:50.63 -08:08:07.0 0.020000 16.2  15.30 IIP     2MASX J04415139-0807569       CRTS            No   

==> anc/table3.txt <==
Title: The ASAS-SN Bright Supernova Catalog I: 2013-2014
Authors: T. W.-S. Holoien et al.
Table: Table 3 - ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 28 A28    ---      HostName  Name of host galaxy
  30- 37 F8.6   ---      Redshift  Redshift of host galaxy
  39- 49 A11    ---      SNName    Name of supernova
  51- 57 A7     ---      Type      Type of supernova
  59- 63 F5.2   arcsec   Offset    Offset of supernova from host nucleus
  65- 69 F5.3   mag      Av        V-band extinction (1)
  71- 80 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
  82- 91 A10    mag      umag      SDSS u magnitude and uncertainty (3)
  93-102 A10    mag      gmag      SDSS g magnitude and uncertainty (3)
 104-113 A10    mag      rmag      SDSS r magnitude and uncertainty (3)
 115-124 A10    mag      imag      SDSS i magnitude and uncertainty (3)
 126-135 A10    mag      zmag      SDSS z magnitude and uncertainty (3)
 137-146 A10    mag      Jmag      2MASS J magnitude and uncertainty (4)
 148-157 A10    mag      Hmag      2MASS H magnitude and uncertainty (4)
 159-169 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 171-180 A10    mag      W1mag     WISE W1 magnitude and uncertainty
 182-192 A11    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
2MASX J13453653-0719350      0.021600 ASASSN-13an Ia       3.51 0.107 16.84 0.03 ---        ---        ---        ---        ---        12.43 0.04 11.83 0.05 11.45 0.06  11.52 0.02 11.45 0.02  
VV 478                       0.017750 ASASSN-13ar Ia      30.12 0.150 17.72 0.05 16.93 0.04 15.23 0.00 14.62 0.00 14.29 0.00 14.12 0.01 14.40 0.11 13.67 0.12 13.56 0.21  13.85 0.03 13.75 0.04  
NGC 7068                     0.017290 ASASSN-13av Ia      15.23 0.269 ---        16.34 0.02 14.55 0.00 13.66 0.00 13.26 0.00 12.83 0.00 11.66 0.03 10.88 0.04 10.61 0.04  11.14 0.02 10.94 0.02  
CGCG 252-043                 0.016835 ASASSN-13aw Ia       9.34 0.068 16.77 0.03 ---        ---        ---        ---        ---        12.45 0.05 11.86 0.07 11.63 0.09  13.20 0.03 13.15 0.03  
UGC 01395                    0.017405 ASASSN-13bb Ia      19.56 0.200 16.76 0.03 15.95 0.01 14.27 0.00 13.44 0.00 13.04 0.00 12.68 0.00 11.49 0.05 10.62 0.05 10.25 0.06  11.47 0.02 11.05 0.02  
NGC 1954                     0.010440 ASASSN-13cc Ia      65.44 0.394 ---        ---        ---        ---        ---        ---        10.01 0.03 9.31 0.03  9.10 0.05   10.31 0.02 10.35 0.02  
CGCG 023-030                 0.016460 ASASSN-13ch Ia       7.80 0.332 17.84 0.05 16.83 0.01 15.97 0.00 15.54 0.00 15.37 0.00 15.16 0.01 14.20 0.08 13.45 0.09 13.57 0.21  13.50 0.04 13.27 0.05  
CGCG 051-075                 0.018000 ASASSN-13cj Ia       3.51 0.199 20.30 0.13 17.23 0.02 15.52 0.00 14.74 0.00 14.36 0.00 14.06 0.00 14.36 0.07 13.78 0.09 13.56 0.08  12.57 0.02 12.62 0.03  
CGCG 402-014                 0.023063 ASASSN-13co IIP      3.03 0.161 ---        16.97 0.02 15.62 0.00 14.99 0.00 14.64 0.00 14.44 0.01 13.20 0.06 12.49 0.08 12.38 0.12  13.17 0.03 13.09 0.03  
ARK 477                      0.023576 ASASSN-13cp Ia      11.22 0.158 17.77 0.01 16.10 0.01 14.34 0.00 13.48 0.00 13.07 0.00 12.72 0.00 11.71 0.03 10.98 0.02 10.73 0.04  11.11 0.02 11.16 0.02  
VIII Zw 035                  0.027200 ASASSN-13cu Ia       6.12 0.094 17.44 0.02 16.56 0.01 15.40 0.00 14.84 0.00 14.57 0.00 14.30 0.01 13.13 0.04 12.48 0.05 12.14 0.07  12.29 0.03 12.15 0.03  
NGC 2765                     0.012550 ASASSN-13dd Ia       5.44 0.088 17.90 0.04 14.50 0.00 12.68 0.00 11.90 0.00 11.55 0.00 11.18 0.00 10.17 0.02 9.48 0.02  9.22 0.03   10.34 0.02 10.40 0.02  
Uncatalogued                 0.027000 ASASSN-13dl Ia       2.00 0.142 ---        ---        ---        ---        ---        ---        >16.5      >15.7      15.63 0.09* 16.27 0.07 16.33 0.23  
2MASX J03021111+1555387      0.017000 ASASSN-13dm Ia       1.08 0.357 19.18 0.10 ---        ---        ---        ---        ---        12.74 0.03 12.08 0.03 11.75 0.05  11.48 0.02 11.29 0.02  
SDSS J125258.03+322444.3     0.022805 ASASSN-13dn II      21.42 0.043 17.35 0.04 17.64 0.04 16.41 0.01 16.10 0.01 15.92 0.01 15.84 0.03 >16.5      >15.7      14.91 0.08* 15.55 0.05 15.39 0.10  
KUG 1237+183                 0.026400 ASASSN-14ad Ia       9.85 0.050 17.78 0.05 17.49 0.06 16.48 0.01 16.11 0.01 15.96 0.01 15.87 0.02 13.58 0.07 13.35 0.14 12.50 0.10  14.88 0.04 14.74 0.07  
IC 0527                      0.022980 ASASSN-14ar Ia-91bg  1.41 0.055 16.28 0.03 16.32 0.01 14.49 0.00 13.70 0.00 13.25 0.00 12.95 0.00 11.39 0.04 10.73 0.04 10.27 0.06  11.73 0.02 11.86 0.02  
MGC +06-29-001               0.037440 ASASSN-14as Ia       8.14 0.039 ---        17.52 0.02 15.95 0.00 15.22 0.00 14.83 0.00 14.51 0.01 13.60 0.06 12.99 0.08 12.67 0.09  12.66 0.02 12.62 0.02  
UGC 11037                    0.010431 ASASSN-14at II       0.07 0.225 ---        ---        ---        ---        ---        ---        13.91 0.09 13.28 0.09 13.44 0.26  13.67 0.03 13.52 0.03  
SDSS J171000.69+270619.5     0.033000 ASASSN-14ax Ia       0.66 0.134 19.39 0.10 18.75 0.02 17.90 0.01 17.57 0.01 17.32 0.01 17.15 0.01 16.30 0.10 15.50 0.10 15.49 0.17  14.65 0.03 14.40 0.04  
2MASX J15570268+3725001      0.030869 ASASSN-14ay Ia       5.87 0.061 20.64 0.26 18.02 0.02 16.27 0.00 15.52 0.00 15.14 0.00 14.83 0.01 13.68 0.06 13.31 0.10 12.99 0.11  13.44 0.03 13.44 0.04  
GALEXASC J234448.27-020653.4 0.006700 ASASSN-14az IIb      8.94 0.087 18.08 0.02 17.48 0.03 16.43 0.02 16.03 0.02 15.80 0.03 15.71 0.03 >16.5      >15.7      14.54 0.07* 15.18 0.04 15.12 0.10  
SDSS J102131.91+082419.8     0.032668 ASASSN-14ba Ia-91T   1.39 0.080 19.57 0.06 18.66 0.03 17.31 0.01 16.71 0.00 16.38 0.01 16.13 0.01 16.08 0.15 15.20 0.15 15.07 0.17  13.80 0.03 13.56 0.04  
2MASX J12141125+3839400      0.023000 ASASSN-14bb Ia       0.84 0.042 19.88 0.13 17.92 0.02 16.51 0.00 15.87 0.00 15.54 0.00 15.30 0.01 14.16 0.07 13.32 0.08 13.24 0.11  13.22 0.03 13.18 0.03  
IC 0831                      0.021405 ASASSN-14bd Ia-91bg 10.22 0.032 19.64 0.08 16.35 0.01 14.55 0.00 13.72 0.00 13.28 0.00 12.92 0.00 11.76 0.03 11.04 0.03 10.79 0.04  11.16 0.02 11.24 0.02  
CGCG 103-030                 0.022447 ASASSN-14bf IIP      5.38 0.081 18.52 0.02 17.12 0.02 15.68 0.00 14.98 0.00 14.63 0.00 14.35 0.01 12.99 0.05 12.49 0.09 12.39 0.11  12.92 0.02 12.92 0.03  
UGC 05566                    0.028900 ASASSN-14bt Ia       3.89 0.026 19.05 0.14 16.68 0.02 14.71 0.00 13.70 0.00 13.17 0.00 12.75 0.00 11.88 0.04 11.12 0.04 10.78 0.04  11.26 0.02 11.30 0.02  
SDSS J111840.97+250958.5     0.025400 ASASSN-14bu II       1.48 0.044 20.03 0.12 19.32 0.06 18.24 0.01 17.79 0.01 17.57 0.01 17.36 0.04 >16.5      >15.7      15.26 0.08* 15.90 0.05 15.61 0.13  
2MASXi J1308145+620200       0.033643 ASASSN-14cb Ia       2.50 0.035 ---        19.38 0.05 17.69 0.01 16.90 0.01 16.45 0.01 16.05 0.01 15.71 0.08 14.96 0.09 14.50 0.09  13.78 0.02 13.69 0.03  
CGCG 023-005                 0.033340 ASASSN-14co Ia      11.00 0.262 17.66 0.01 17.00 0.01 15.68 0.00 15.08 0.00 14.73 0.00 14.50 0.01 13.17 0.06 12.61 0.07 12.32 0.11  12.59 0.02 12.48 0.03  
2MASX J12470274-2414435      0.024797 ASASSN-14cu Ia       5.68 0.260 20.51 0.17 ---        ---        ---        ---        ---        12.67 0.03 11.99 0.04 11.60 0.06  11.75 0.02 11.78 0.02  
ESO 075-G049                 0.037519 ASASSN-14db Ia       3.60 0.082 17.14 0.03 ---        ---        ---        ---        ---        12.50 0.04 11.94 0.06 11.68 0.07  11.83 0.02 11.71 0.02  
2MASX J02183825+3336556      0.044000 ASASSN-14dc Ia+CSM   3.24 0.199 19.17 0.12 ---        ---        ---        ---        ---        14.27 0.07 13.78 0.13 13.42 0.14  13.39 0.03 13.26 0.03  
NGC 2466                     0.017722 ASASSN-14dd Ibn     24.12 0.453 15.44 0.02 ---        ---        ---        ---        ---        10.97 0.03 10.20 0.04 10.10 0.05  11.40 0.03 11.27 0.03  
CGCG 212-036 NED01           0.029284 ASASSN-14de Ic       5.00 0.046 19.83 0.11 17.72 0.02 15.92 0.00 15.07 0.00 14.64 0.00 14.31 0.00 12.91 0.04 12.25 0.05 12.02 0.06  11.96 0.02 11.24 0.02  
IC 0188                      0.016708 ASASSN-14di II       7.16 0.200 17.18 0.02 16.17 0.01 14.72 0.00 13.93 0.00 13.56 0.00 13.30 0.00 11.94 0.03 11.18 0.04 10.78 0.04  11.23 0.02 11.07 0.02  
ESO 506-G004                 0.013926 ASASSN-14dl II      18.95 0.212 ---        ---        ---        ---        ---        ---        10.11 0.02 9.47 0.03  9.09 0.03   10.73 0.02 10.71 0.02  
ESO 319-G15                  0.009159 ASASSN-14dp II      27.18 0.332 17.56 0.06 ---        ---        ---        ---        ---        >16.5      >15.7      >15.6       ---        ---         
UGC 11860                    0.010424 ASASSN-14dq II       9.00 0.192 17.41 0.03 17.81 0.04 16.51 0.01 16.16 0.01 16.02 0.01 15.76 0.03 >16.5      >15.7      14.37 0.07* 15.01 0.04 14.99 0.07  
Mrk 842                      0.022202 ASASSN-14dz Ia       7.00 0.101 19.95 0.13 16.73 0.01 14.99 0.00 14.23 0.00 13.87 0.00 13.56 0.00 12.40 0.03 11.71 0.03 11.41 0.04  11.59 0.02 11.66 0.02  
MCG -05-52-046               0.028733 ASASSN-14ef Ia       6.22 0.056 20.69 0.33 ---        ---        ---        ---        ---        12.50 0.04 11.82 0.05 11.52 0.06  11.85 0.02 11.91 0.02  
KUG 1359+345                 0.035124 ASASSN-14em Ia      14.10 0.040 17.99 0.07 17.00 0.01 15.75 0.00 15.16 0.00 14.84 0.00 14.59 0.01 13.50 0.07 12.97 0.10 12.62 0.13  13.08 0.03 12.96 0.03  
CGCG 461-012                 0.026819 ASASSN-14eo Ia       9.24 0.148 16.85 0.03 16.27 0.01 14.96 0.00 14.40 0.00 14.09 0.00 13.90 0.01 13.00 0.07 12.29 0.07 11.97 0.13  12.68 0.02 12.63 0.03  
CGCG 338-006                 0.022829 ASASSN-14ep Ia       3.40 0.065 19.70 0.14 ---        ---        ---        ---        ---        12.40 0.06 11.50 0.07 11.32 0.08  12.06 0.02 12.10 0.02  
IC 4462                      0.030705 ASASSN-14es Ia       2.19 0.071 17.22 0.05 16.31 0.01 15.12 0.00 14.53 0.00 14.20 0.00 13.97 0.01 12.80 0.05 12.21 0.05 12.10 0.08  12.50 0.02 12.39 0.02  
MCG -01-38-015               0.022722 ASASSN-14eu Ia-00cx 50.53 0.422 ---        ---        ---        ---        ---        ---        10.99 0.03 10.29 0.03 9.93 0.04   10.56 0.02 10.63 0.02  
2MASX J20220000-5147474      0.019597 ASASSN-14ew Ia       8.29 0.160 17.79 0.03 ---        ---        ---        ---        ---        13.76 0.09 13.27 0.14 12.91 0.16  13.09 0.02 13.04 0.03  
ESO 416-G039                 0.022589 ASASSN-14fa Ia      18.71 0.056 19.47 0.03 ---        ---        ---        ---        ---        11.72 0.04 11.04 0.04 10.72 0.05  11.13 0.02 11.21 0.02  
GALEXASC J124615.00-404846.2 0.015367 ASASSN-14fd IIn      6.00 0.300 17.33 0.01 ---        ---        ---        ---        ---        >16.5      >15.7      14.04 0.07* 14.68 0.03 14.49 0.05  
NGC 5732                     0.012500 ASASSN-14fj II      20.00 0.042 15.92 0.02 15.38 0.01 14.12 0.00 13.58 0.00 13.33 0.00 13.14 0.00 11.93 0.04 11.34 0.05 11.10 0.07  12.12 0.02 12.07 0.02  
GALEXASC J203406.21-015759.2 0.020000 ASASSN-14fo Ia       6.00 0.342 21.29 0.27 ---        ---        ---        ---        ---        >16.5      >15.7      14.3 0.08*  14.94 0.05 14.86 0.08  
MCG -01-60-044               0.027169 ASASSN-14fw Ia       2.00 0.080 16.97 0.01 16.72 0.02 15.36 0.00 14.74 0.00 14.38 0.00 14.11 0.01 12.84 0.06 12.18 0.08 11.77 0.09  12.30 0.02 12.16 0.03  
SDSS J171509.30+414841.6     0.044000 ASASSN-14gh Ia       3.94 0.074 19.55 0.04 23.56 0.87 21.47 0.06 21.22 0.07 21.25 0.13 20.63 0.26 >16.5      >15.7      >15.6       ---        ---         
NGC 337                      0.005490 ASASSN-14gm II      40.08 0.307 15.73 0.01 21.24 0.21 20.21 0.04 19.75 0.03 19.28 0.03 18.90 0.06 9.98 0.03  9.39 0.03  9.10 0.05   11.25 0.02 11.13 0.02  
NGC 1566                     0.005017 ASASSN-14ha II       8.76 0.025 12.44 0.00 ---        ---        ---        ---        ---        7.76 0.02  7.21 0.03  6.89 0.03   8.92 0.02  8.62 0.02   
2MASX J21303015-7038489      0.038920 ASASSN-14hp Ia      15.95 0.095 17.98 0.03 ---        ---        ---        ---        ---        14.60 0.12 14.06 0.17 13.76 0.23  13.83 0.03 13.67 0.03  
2MASX J01504127-1431032      0.033620 ASASSN-14hr Ia       1.62 0.041 17.33 0.03 ---        ---        ---        ---        ---        13.42 0.08 12.86 0.15 12.38 0.13  13.10 0.03 13.10 0.03  
ESO 058-G012                 0.015000 ASASSN-14hu Ia      31.02 0.197 ---        ---        ---        ---        ---        ---        12.47 0.04 11.65 0.05 11.49 0.08  12.05 0.02 11.91 0.02  
ESO 113-G032                 0.029000 ASASSN-14ig Ia       1.00 0.057 17.54 0.05 ---        ---        ---        ---        ---        11.27 0.03 10.62 0.03 10.28 0.04  11.15 0.02 11.11 0.02  
MCG -04-53-013               0.033466 ASASSN-14ih Ia       0.20 0.057 19.25 0.05 ---        ---        ---        ---        ---        11.88 0.03 11.14 0.04 10.79 0.05  11.45 0.02 11.52 0.02  
2dFGRS S588Z294              0.030800 ASASSN-14ii Ia       0.80 0.059 20.51 0.16 ---        ---        ---        ---        ---        13.06 0.04 12.32 0.05 12.11 0.06  12.33 0.03 12.40 0.03  
2MASX J00453260-1415328      0.021989 ASASSN-14il IIn      0.42 0.061 17.13 0.02 ---        ---        ---        ---        ---        13.32 0.05 12.86 0.08 12.57 0.10  12.64 0.03 12.56 0.03  
2MASX J18242915+5226380      0.033000 ASASSN-14in Ia       6.30 0.105 19.73 0.10 ---        ---        ---        ---        ---        15.12 0.20 14.22 0.24 13.78 0.24  14.16 0.03 14.02 0.03  
NGC 2771                     0.016855 ASASSN-14iu Ia       1.50 0.054 16.39 0.02 15.59 0.01 13.68 0.00 12.86 0.00 12.44 0.00 12.17 0.00 10.80 0.03 10.12 0.04 9.83 0.05   10.86 0.02 10.94 0.02  
ESO 462-G009                 0.019277 ASASSN-14iz IIP     27.46 0.189 17.22 0.03 ---        ---        ---        ---        ---        11.94 0.04 11.26 0.05 10.99 0.06  11.24 0.02 10.90 0.02  
ESO 467-G051                 0.006031 ASASSN-14jb IIP     21.70 0.051 15.88 0.01 ---        ---        ---        ---        ---        >16.5      >15.7      14.66 0.08* 15.30 0.05 15.18 0.10  
2MASX J07353554-6246099      0.011325 ASASSN-14jc Ia       3.11 0.431 17.45 0.04 ---        ---        ---        ---        ---        12.80 0.06 11.97 0.06 11.82 0.09  12.47 0.02 12.43 0.02  
2MASX J23331223-6034201      0.014827 ASASSN-14jg Ia      13.98 0.041 16.36 0.01 ---        ---        ---        ---        ---        13.04 0.07 12.44 0.08 12.27 0.12  13.22 0.03 13.15 0.03  
MCG +10-13-008               0.017533 ASASSN-14jh II       8.99 0.171 17.96 0.05 17.42 0.03 16.25 0.01 15.84 0.01 15.63 0.01 15.66 0.08 >16.5      >15.7      14.35 0.07* 14.99 0.04 14.93 0.07  
GALEXASC J184443.33-524819.2 0.012000 ASASSN-14jz Ia      16.48 0.150 17.66 0.04 ---        ---        ---        ---        ---        >16.5      >15.7      14.08 0.07* 14.72 0.03 14.64 0.05  
2MASX J22532475+0447583      0.026000 ASASSN-14kd Ia       3.10 0.186 18.98 0.07 17.55 0.02 15.84 0.00 15.11 0.00 14.73 0.00 14.40 0.01 13.12 0.06 12.39 0.07 12.13 0.09  12.36 0.02 12.40 0.03  
CGCG 521-075                 0.014477 ASASSN-14kg II       4.16 0.127 18.31 0.06 ---        ---        ---        ---        ---        12.69 0.04 11.91 0.06 11.70 0.07  12.47 0.02 12.50 0.03  
ESO 253-G003                 0.042489 ASASSN-14ko IIn      0.86 0.118 16.92 0.02 ---        ---        ---        ---        ---        12.37 0.06 11.72 0.05 11.21 0.06  10.08 0.02 8.90 0.02   
GALEXASC J003952.48-380347.3 0.023000 ASASSN-14kp II       3.50 0.036 20.70 0.18 ---        ---        ---        ---        ---        >16.5      >15.7      15.82 0.09* 16.46 0.07 16.51 0.25  
2MASX J23451480-2947009      0.033600 ASASSN-14kq Ia       9.52 0.051 17.97 0.03 ---        ---        ---        ---        ---        14.33 0.12 13.37 0.13 13.44 0.21  13.68 0.03 13.49 0.03  
GALEXASC J125413.02-073849.5 0.014000 ASASSN-14kr Ia       7.47 0.096 17.60 0.05 ---        ---        ---        ---        ---        >16.5      >15.7      14.77 0.07* 15.41 0.04 15.13 0.09  
UGC 06837                    0.019930 ASASSN-14lo Ia      19.20 0.091 18.70 0.08 17.50 0.03 16.21 0.01 15.50 0.01 15.11 0.01 15.26 0.02 13.55 0.08 12.69 0.08 12.28 0.10  12.57 0.02 12.38 0.02  
NGC 4666                     0.005100 ASASSN-14lp Ia      12.00 0.068 14.05 0.00 13.50 0.00 11.90 0.00 10.91 0.00 10.39 0.00 9.99 0.00  8.20 0.02  7.40 0.02  7.06 0.02   8.49 0.02  8.24 0.02   
2MASX J22571481-2058014      0.026191 ASASSN-14lq Ia-91T  23.10 0.085 23.05 0.73 ---        ---        ---        ---        ---        11.73 0.02 11.05 0.03 10.93 0.04  11.21 0.02 11.29 0.02  
IC 0299                      0.032046 ASASSN-14lt Ia       6.70 0.153 19.70 0.05 ---        ---        ---        ---        ---        12.10 0.04 11.54 0.06 11.16 0.07  11.73 0.02 11.78 0.02  
2MASX J14103977-0241003      0.026995 ASASSN-14lu Ia       5.80 0.178 19.60 0.04 16.56 0.01 14.76 0.00 13.97 0.00 13.60 0.00 13.31 0.00 12.07 0.03 11.31 0.03 11.01 0.05  11.23 0.02 11.32 0.02  
LCRS B232926.0-413242        0.049194 ASASSN-14lv Ia       2.42 0.057 17.95 0.04 ---        ---        ---        ---        ---        14.58 0.15 13.85 0.19 13.44 0.23  14.05 0.03 13.88 0.04  
GALEXASC J010647.95-465904.1 0.016000 ASASSN-14lw Ia      12.50 0.038 21.16 0.23 ---        ---        ---        ---        ---        >16.5      >15.7      16.71 0.15* 17.35 0.14 16.90 null  
2MASX J23551001+1013281      0.013700 ASASSN-14ma IIP      2.22 0.281 ---        18.48 0.05 17.29 0.01 16.74 0.02 16.42 0.02 16.56 0.19 14.70 0.12 14.17 0.18 13.57 0.18  14.08 0.04 13.91 0.06  
ESO 113-G047                 0.018000 ASASSN-14me Ia       1.15 0.058 ---        ---        ---        ---        ---        ---        >16.5      >15.7      14.5 0.07*  15.14 0.04 14.96 0.06  
GALEXASC J000454.54-322615.3 0.031100 ASASSN-14mf Ia       2.30 0.039 19.06 0.04 ---        ---        ---        ---        ---        >16.5      >15.7      14.68 0.07* 15.32 0.04 15.37 0.10  
GALEXASC J025358.03-213854.7 0.031000 ASASSN-14mg Ia       2.33 0.073 19.99 0.08 ---        ---        ---        ---        ---        16.42 0.13 15.69 0.15 15.26 0.17  14.52 0.03 14.29 0.04  
SDSS J130408.54+521846.4     0.063000 ASASSN-14ms Ib       1.36 0.031 22.75 0.39 22.31 0.32 21.61 0.07 21.08 0.07 20.94 0.09 20.88 0.37 >16.5      >15.7      >15.6       ---        ---         
KUG 0923+457                 0.027249 ASASSN-14mu Ia       1.33 0.048 18.34 0.05 18.47 0.04 17.10 0.01 16.70 0.01 16.49 0.01 16.33 0.02 16.48 0.15 15.65 0.15 15.60 0.22  14.41 0.04 14.21 0.05  
AM 0139-655 NED02            0.027406 ASASSN-14mw Ia      36.27 0.056 ---        ---        ---        ---        ---        ---        11.52 0.02 10.82 0.02 10.62 0.03  10.67 0.02 10.59 0.02  
NGC 3774                     0.020514 ASASSN-14my Ia       4.44 0.104 ---        ---        ---        ---        ---        ---        12.14 0.05 11.38 0.05 11.19 0.10  12.50 0.02 12.42 0.03  

==> anc/table4.txt <==
Title: The ASAS-SN Bright Supernova Catalog I: 2013-2014
Authors: T. W.-S. Holoien et al.
Table: Table 4 - Non-ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---      HostName  Name of host galaxy
  31- 38 F8.6   ---      Redshift  Redshift of host galaxy
  40- 68 A29    ---      SNName    Name of supernova
  70- 76 A7     ---      Type      Type of supernova
  78- 83 F6.2   arcsec   Offset    Offset of supernova from host nucleus
  85- 89 F5.3   mag      Av        V-band extinction (1)
  91-100 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
 102-113 A12    mag      umag      SDSS u magnitude and uncertainty (3)
 115-126 A12    mag      gmag      SDSS g magnitude and uncertainty (3)
 128-139 A12    mag      rmag      SDSS r magnitude and uncertainty (3)
 141-152 A12    mag      imag      SDSS i magnitude and uncertainty (3)
 154-165 A12    mag      zmag      SDSS z magnitude and uncertainty (3)
 167-178 A12    mag      Jmag      2MASS J magnitude and uncertainty (4)
 180-191 A12    mag      Hmag      2MASS H magnitude and uncertainty (4)
 193-204 A12    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 206-217 A12    mag      W1mag     WISE W1 magnitude and uncertainty
 219-231 A13    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
2MASX J13560316-4334319       0.025000 2014bz                        Ia       37.95 0.237 ---        ---          ---          ---          ---          ---          13.37 0.06   12.64 0.06   12.76 0.14   12.779 0.023 12.826 0.026  
NGC 7410                      0.005800 2014ba                        Ia-91bg  13.42 0.032 15.50 0.01 ---          ---          ---          ---          ---          8.14 0.02    7.46 0.02    7.23 0.02    9.375 0.022  9.375 0.02    
NGC 5214                      0.026942 2014bb                        Ia        5.66 0.021 15.71 0.01 15.49 0.01   14.16 0.00   13.51 0.00   13.17 0.00   12.94 0.00   11.75 0.02   11.11 0.03   10.79 0.04   11.546 0.023 11.383 0.021  
2MASX J15024995+4847010       0.026138 PSN J15024996+4847062         Ia        5.18 0.052 ---        18.08 0.03   16.65 0.01   16.06 0.00   15.75 0.00   15.56 0.01   14.32 0.13   13.56 0.16   13.15 0.16   13.986 0.027 13.897 0.034  
ESO 147-G017                  0.028000 2014br                        Ib/c     31.05 0.063 16.78 0.01 ---          ---          ---          ---          ---          13.65 0.08   13.49 0.16   13.06 0.18   13.653 0.025 13.513 0.029  
M106                          0.001494 2014bc                        IIP       3.16 0.045 13.67 0.00 12.50 0.00   10.92 0.00   10.10 0.00   9.66 0.00    9.38 0.00    6.38 0.02    5.72 0.02    5.46 0.02    8.53 0.023   8.19 0.02     
NGC 5806                      0.004533 PSN J14595947+0154262         IIn-pec  59.67 0.139 15.19 0.00 14.14 0.01   12.42 0.00   11.54 0.00   11.08 0.00   10.78 0.00   9.42 0.01    8.76 0.02    8.45 0.02    9.798 0.021  9.748 0.02    
UGC 09396                     0.036040 2014bg                        Ia       13.15 0.087 17.10 0.04 15.72 0.01   14.10 0.00   13.35 0.00   12.94 0.00   12.62 0.00   11.55 0.02   10.85 0.03   10.50 0.04   11.081 0.023 10.916 0.021  
UGC 08503                     0.015580 iPTF14bdn                     Ia-91T    3.66 0.032 17.18 0.04 20.97 0.09   20.63 0.03   20.48 0.04   21.13 0.09   21.47 0.36   >16.5        >15.7        14.401 0.07* 15.041 0.032 14.918 0.058  
SDSS J155830.61+125156.1      0.044000 2014ch                        Ia        8.05 0.110 ---        20.92 0.22   19.57 0.03   19.45 0.05   19.24 0.09   19.31 0.22   >16.5        >15.7        >15.6        ---          ---           
NGC 5270                      0.023520 2014bs                        Ia       17.41 0.082 16.00 0.01 16.11 0.01   14.53 0.00   13.67 0.00   13.27 0.00   12.97 0.00   11.95 0.06   11.35 0.06   10.96 0.08   11.589 0.023 11.613 0.022  
IC 5128                       0.016000 2014bt                        Ib/c      8.06 0.057 ---        ---          ---          ---          ---          ---          11.18 0.02   10.42 0.02   10.21 0.03   10.808 0.022 10.801 0.02   
ESO 319-G016                  0.010000 PSN J11220840-3804001         IIb       8.54 0.303 16.66 0.04 ---          ---          ---          ---          ---          12.77 0.06   12.13 0.08   11.95 0.11   13.366 0.027 13.384 0.03   
NGC 1448                      0.003000 2014df                        Ib      121.62 0.039 ---        ---          ---          ---          ---          ---          8.68 0.02    7.94 0.02    7.66 0.03    9.806 0.023  9.593 0.02    
CGCG 139-021                  0.036700 2014bw                        IIn      16.18 0.166 17.58 0.03 16.87 0.01   15.45 0.00   14.84 0.00   14.49 0.00   14.25 0.01   12.91 0.05   12.25 0.07   12.14 0.08   12.537 0.024 12.436 0.024  
NGC 0694                      0.009840 2014bu                        IIP      10.00 0.194 16.21 0.01 15.08 0.00   14.08 0.00   13.53 0.00   13.27 0.00   13.03 0.00   11.87 0.02   11.21 0.02   10.93 0.04   11.373 0.025 11.158 0.026  
2MASX J16052452+0113000       0.032600 LSQ14cnm                      Ia        0.90 0.349 18.74 0.07 17.71 0.02   16.63 0.00   16.23 0.00   16.00 0.00   15.80 0.01   14.64 0.12   14.04 0.14   13.82 0.21   13.649 0.026 13.47 0.031   
NGC 4386                      0.005594 2014bv                        Ia       26.00 0.106 ---        ---          ---          ---          ---          ---          9.45 0.01    8.71 0.01    8.50 0.02    9.548 0.023  9.584 0.02    
ESO 091-G011                  0.011000 2014cq                        IIb      25.61 0.617 ---        ---          ---          ---          ---          ---          12.52 0.05   11.71 0.04   11.52 0.07   11.885 0.022 11.849 0.021  
NGC 418                       0.016000 2014co                        II       22.85 0.053 14.98 0.01 ---          ---          ---          ---          ---          10.89 0.04   10.14 0.04   9.89 0.06    11.104 0.023 11.033 0.021  
ESO 479-G001                  0.016164 2014cp                        Ic-BL    48.60 0.046 15.55 0.01 ---          ---          ---          ---          ---          12.11 0.04   11.62 0.06   0.09         12.403 0.024 12.348 0.023  
SDSS J164427.41+285656.8      0.053000 CSS140628:164427+285658       Ia        1.02 0.097 21.03 0.07 20.39 0.06   19.50 0.01   19.44 0.02   19.22 0.02   19.19 0.07   >16.5        >15.7        16.718 0.14* 17.358 0.121 17.208 0.351  
UGC 12182                     0.004970 2014ck                        Ia-pec    4.33 1.258 18.77 0.07 ---          ---          ---          ---          ---          12.31 0.05   11.45 0.06   11.44 0.09   12.635 0.024 12.633 0.024  
UGC 09267                     0.024794 2014by                        Ia       15.62 0.083 17.09 0.01 15.80 0.01   14.43 0.00   13.77 0.00   13.41 0.00   13.16 0.00   12.28 0.04   11.61 0.04   11.61 0.08   11.931 0.022 11.798 0.022  
NGC 6808                      0.017000 2014bx                        Ia        8.94 0.221 16.06 0.02 ---          ---          ---          ---          ---          10.13 0.01   9.38 0.02    9.04 0.02    9.904 0.022  9.662 0.02    
GALEXASC J214710.44-493652.9  0.070000 LSQ14drx                      IIn       3.66 0.066 20.97 0.13 ---          ---          ---          ---          ---          >16.5        >15.7        14.913 0.07* 15.553 0.043 15.37 0.091   
UGC 01120                     0.015561 PSN J01340299-0104458         Ia       15.26 0.096 17.25 0.01 16.09 0.01   14.45 0.00   13.65 0.00   13.22 0.00   12.83 0.00   11.81 0.03   11.05 0.03   10.75 0.04   11.133 0.022 11.034 0.02   
NGC 0128                      0.014100 2014da                        Ia-91bg   7.23 0.079 17.65 0.04 14.21 0.00   12.27 0.00   11.42 0.00   10.97 0.00   10.64 0.00   9.47 0.01    8.83 0.02    8.52 0.02    9.53 0.021   9.57 0.019    
GALEXASC J024517.55+421344.1  0.030000 PSN J02451711+4213503         Ia-91T    8.49 0.253 19.00 0.10 ---          ---          ---          ---          ---          >16.5        >15.7        14.497 0.07* 15.137 0.037 15.034 0.076  
NGC 7673                      0.011000 2014ce                        II        3.22 0.119 14.53 0.01 14.43 0.00   13.57 0.00   13.22 0.00   13.10 0.00   12.94 0.00   11.51 0.03   10.90 0.04   10.73 0.03   11.081 0.023 10.866 0.021  
NGC 2255                      0.020000 2014cc                        Ia       19.72 0.291 16.00 0.02 ---          ---          ---          ---          ---          11.72 0.04   11.15 0.06   10.76 0.07   11.332 0.023 11.242 0.02   
NGC 1578                      0.020608 2014cd                        Ia        7.07 0.038 16.34 0.02 ---          ---          ---          ---          ---          10.84 0.02   10.17 0.03   9.86 0.03    10.606 0.022 10.54 0.019   
ESO 087-G031                  0.020000 2014cj                        Ia       19.72 0.158 18.71 0.01 ---          ---          ---          ---          ---          11.83 0.03   11.13 0.08   10.64 0.06   11.034 0.023 10.985 0.02   
CGCG 080-023                  0.040000 MASTER OT J162412.26+091303.0 Ia       11.84 0.164 17.77 0.01 17.21 0.03   15.64 0.00   14.99 0.00   14.62 0.00   14.42 0.01   13.26 0.09   12.67 0.12   12.37 0.16   13.44 0.026  13.316 0.03   
MRSS 032-037255               0.018700 OGLE-2014-SN-067              Ic-BL    75.78 0.206 ---        ---          ---          ---          ---          ---          13.59 0.03   13.17 0.04   13.06 0.04   ---          ---           
VV 322b                       0.030000 2014cb                        Ia       36.80 0.214 17.95 0.05 ---          ---          ---          ---          ---          12.40 0.04   11.55 0.05   11.14 0.06   11.506 0.021 11.344 0.021  
UGC 02504                     0.023500 2014dd                        Ia       14.87 0.615 ---        ---          ---          ---          ---          ---          11.19 0.02   10.39 0.02   10.06 0.03   10.497 0.059 11.167 0.021  
KDG 236                       0.006000 2014cw                        II        9.22 0.160 18.12 0.03 ---          ---          ---          ---          ---          >16.5        >15.7        16.046 0.12* 16.686 0.103 16.082 0.215  
NGC 7742                      0.005547 2014cy                        IIP      11.07 0.151 14.85 0.01 13.87 0.00   12.23 0.00   11.40 0.00   11.04 0.00   10.83 0.00   9.60 0.02    8.92 0.02    8.63 0.02    9.663 0.023  9.616 0.02    
IC 1949                       0.022436 2014dc                        IIP      23.77 0.036 15.56 0.01 ---          ---          ---          ---          ---          11.55 0.03   10.79 0.03   10.50 0.04   11.134 0.022 10.978 0.02   
UGC 02855                     0.004000 2014dg                        Ia        6.19 1.999 16.25 0.00 ---          ---          ---          ---          ---          8.45 0.02    7.64 0.02    7.26 0.02    9.645 0.03   9.094 0.022   
[DDG2014] J002812.09+070940.1 0.038000 2014dk                        Ia        4.25 0.084 ---        21.97 0.60   20.73 0.08   20.30 0.10   20.15 0.11   19.89 0.35   >16.5        >15.7        >15.6        ---          ---           
2MASX J04421256+2306209       0.017000 MASTER OT J044212.20+230616.7 IIn       6.40 1.091 ---        ---          ---          ---          ---          ---          13.88 0.08   12.98 0.08   12.92 0.14   14.01 0.032  13.936 0.049  
NGC 0317B                     0.018000 2014dj                        Ic        3.92 0.219 17.52 0.05 15.92 0.01   14.30 0.00   13.42 0.00   12.96 0.00   12.59 0.00   11.93 0.07   11.32 0.11   10.89 0.10   10.524 0.022 9.987 0.019   
NGC 1516A                     0.033000 2014dm                        Ia        9.43 0.129 ---        ---          ---          ---          ---          ---          11.60 0.01   10.85 0.03   10.58 0.08   11.304 0.023 11.054 0.021  
ESO 562-G003                  0.018000 2014dp                        Ib       14.56 0.354 16.41 0.04 ---          ---          ---          ---          ---          13.61 0.08   12.98 0.10   12.91 0.19   13.398 0.026 13.279 0.029  
UGCA 137                      0.004000 2014do                        II       59.54 1.082 ---        ---          ---          ---          ---          ---          10.22 0.03   9.50 0.03    9.24 0.06    11.667 0.023 11.219 0.021  
UGC 11919                     0.018000 PSN J22081243+4110503         Ic       23.91 0.658 17.17 0.04 15.68 0.01   13.99 0.00   13.05 0.00   12.57 0.00   12.24 0.00   11.10 0.04   10.25 0.04   10.11 0.05   11.268 0.023 11.156 0.021  
NGC 2536                      0.013700 2014ds                        IIb       6.24 0.118 16.20 0.02 15.78 0.01   14.66 0.00   14.14 0.00   13.90 0.00   13.74 0.00   12.45 0.04   11.90 0.03   11.71 0.05   12.066 0.024 11.982 0.024  
UGC 02705                     0.023000 2014dr                        II       26.18 0.342 16.78 0.01 16.08 0.01   14.71 0.00   13.98 0.00   13.61 0.00   13.31 0.01   12.12 0.04   11.44 0.05   11.25 0.07   12.484 0.023 12.528 0.025  
KUG 1136+254                  0.012260 MASTER OT J113930.78+251141.0 II       23.09 0.074 ---        17.16 0.02   16.10 0.00   15.74 0.00   15.60 0.01   15.53 0.02   >16.5        >15.7        13.766 0.07* 14.406 0.031 14.293 0.049  
UGC 04798                     0.026800 PSN J09084248+4448132         Ia       25.02 0.048 16.70 0.01 16.57 0.02   14.97 0.00   14.34 0.00   13.99 0.00   13.74 0.01   12.63 0.06   12.01 0.07   11.74 0.10   12.756 0.023 12.749 0.027  
NGC 6907                      0.010614 PSN J20250386-2449133         Ic       55.17 0.174 ---        ---          ---          ---          ---          ---          9.34 0.01    8.69 0.02    8.37 0.02    9.871 0.022  9.627 0.02    
CGCG 031-077                  0.009000 PSN J08181390+0445527         Ib       11.66 0.062 16.90 0.03 16.64 0.02   15.37 0.00   15.31 0.00   14.79 0.00   14.64 0.01   >16.5        >15.7        13.791 0.07* 14.431 0.031 14.242 0.052  
NGC 4080                      0.001890 MASTER OT J120451.50+265946.6 Ib       13.60 0.070 15.92 0.01 14.89 0.01   13.68 0.00   13.16 0.00   12.87 0.00   12.72 0.01   11.34 0.03   10.80 0.04   10.79 0.06   12.472 0.025 12.474 0.025  
M61                           0.005200 2014dt                        Ia-pec   34.66 0.061 12.38 0.00 13.91 0.00   12.33 0.00   11.42 0.00   10.98 0.00   10.68 0.01   7.73 0.02    7.09 0.02    6.84 0.03    9.024 0.024  8.986 0.02    
UGC 01899                     0.032400 2014du                        Ia       42.05 0.300 18.74 0.10 ---          ---          ---          ---          ---          11.28 0.03   10.46 0.03   10.32 0.04   10.989 0.023 10.996 0.021  
UGC 00766                     0.018283 MASTER OT J011330.63+493634.9 Ia       15.70 0.423 18.43 0.11 ---          ---          ---          ---          ---          13.77 0.08   13.31 0.12   13.29 0.19   13.775 0.026 13.678 0.034  
NGC 3568                      0.008152 2014dw                        II       10.20 0.295 15.28 0.01 ---          ---          ---          ---          ---          10.09 0.02   9.46 0.03    9.12 0.03    10.514 0.022 10.303 0.02   
GALEXASC J210318.45-140346.2  0.025000 MASTER OT J210318.46-140351.7 IIP       4.12 0.130 18.67 0.03 ---          ---          ---          ---          ---          >16.5        >15.7        14.165 0.07* 14.805 0.034 14.573 0.064  
UGC 04132                     0.017400 2014ee                        IIn      29.15 0.186 16.59 0.03 15.92 0.01   14.11 0.00   13.17 0.00   12.67 0.00   12.29 0.00   10.75 0.02   10.03 0.02   9.61 0.02    10.354 0.022 10.128 0.02   
IC 2104                       0.018393 PSN J04561965-1548027         Ia-91bg  12.04 0.207 18.22 0.07 ---          ---          ---          ---          ---          10.94 0.03   10.23 0.04   10.06 0.05   10.501 0.023 10.332 0.02   
ESO 154-G010                  0.018600 2014eg                        Ia-91T   10.25 0.082 16.72 0.02 ---          ---          ---          ---          ---          10.13 0.02   9.27 0.02    9.02 0.03    9.923 0.022  9.68 0.02     
NGC 2501                      0.007000 2014dv                        Ia        1.03 0.282 16.78 0.03 ---          ---          ---          ---          ---          10.16 0.02   9.41 0.02    9.20 0.03    10.096 0.022 10.083 0.021  
UGC 03963                     0.067500 PSN J07413223+5141209         IIn       4.47 0.153 ---        ---          ---          ---          ---          ---          12.85 0.04   12.06 0.05   11.62 0.06   12.061 0.023 11.917 0.022  
MCG +09-13-002                0.017896 PSN J07285597+5611462         IIn      15.81 0.228 17.79 0.05 ---          ---          ---          ---          ---          13.25 0.05   12.71 0.08   12.44 0.09   12.91 0.025  12.79 0.027   
UGC 06109                     0.022300 2014ec                        II       14.22 0.048 16.29 0.02 16.11 0.01   14.60 0.00   14.00 0.00   13.75 0.00   13.54 0.01   12.36 0.05   11.85 0.07   11.70 0.09   12.808 0.025 12.269 0.023  
MCG -01-24-012                0.019644 PSN J09204691-0803340         IIn      15.00 0.094 ---        ---          ---          ---          ---          ---          12.08 0.05   11.41 0.05   11.23 0.09   10.959 0.023 9.825 0.02    
UGC 05691                     0.018393 PSN J10292799+2200468         Ia       18.00 0.074 17.48 0.03 16.86 0.02   15.18 0.00   14.40 0.00   14.00 0.00   13.70 0.00   12.58 0.06   11.85 0.07   11.62 0.09   12.318 0.023 12.38 0.024   
UGC 05295                     0.016000 2014eb                        II       13.15 0.035 15.69 0.02 15.48 0.01   13.84 0.00   13.03 0.00   12.65 0.00   12.37 0.00   11.48 0.02   10.91 0.03   10.60 0.04   11.155 0.023 11.142 0.021  
UGC 03000                     0.018800 PSN J04173792+3617317         Ia       23.26 1.275 19.82 0.07 ---          ---          ---          ---          ---          11.12 0.03   10.26 0.03   9.88 0.03    10.52 0.022  10.446 0.021  
NGC 2668                      0.025000 PSN J08492024+3642572         IIP      34.41 0.096 ---        15.94 0.01   14.20 0.00   13.42 0.00   13.02 0.00   12.67 0.00   11.67 0.04   11.06 0.05   10.69 0.05   11.808 0.023 11.876 0.026  
UGC 05912                     0.021000 2014ea                        Ia       68.88 0.103 15.81 0    15.454 0.008 14.005 0.002 13.38 0.002  13.079 0.002 12.884 0.004 11.829 0.047 11.214 0.07  10.745 0.067 12.383 0.024 12.367 0.025  
UGC 03462                     0.029000 MASTER OT J062509.46+283255.1 Ia       18.25 0.732 ---        ---          ---          ---          ---          ---          12.386 0.051 11.529 0.062 11.39 0.077  12.637 0.024 12.603 0.026  
2MASX J02485792-0045389       0.075000 2014dy                        Ia        0.36 0.136 19.93 0.16 19.125 0.031 17.194 0.005 16.286 0.004 15.889 0.004 15.543 0.006 14.383 0.096 13.674 0.119 13.279 0.143 13.257 0.024 13.164 0.032  
2MASX J03281358+3800587       0.017600 2014dz                        Ia       15.01 0.766 ---        17.8 0.017   15.825 0.003 14.84 0.002  14.33 0.002  13.945 0.004 12.597 0.039 12.066 0.052 11.731 0.066 12.017 0.024 12.068 0.022  
SDSS J113341.53+004333.2      0.110000 CSS141223:113342+004332       Ic-pec    1.14 0.069 ---        23.108 0.389 22.298 0.102 22.058 0.126 22.06 0.192  21.634 0.442 >16.5        >15.7        >15.6        ---          ---           
MCG -03-22-002                0.018926 2014dx                        Ia        5.39 0.181 18.6 0.07  ---          ---          ---          ---          ---          11.155 0.023 10.45 0.029  10.14 0.042  10.471 0.023 10.428 0.02   
None                          0.020000 CSS141227:132741-111252       IIP        ---       ---        ---          ---          ---          ---          ---          >16.5        >15.7        15.724 0.09* 16.364 0.065 16.34 0.218   
2MASX J04415139-0807569       0.020000 CSS141228:044151-080808       IIP      15.30 0.305 ---        ---          ---          ---          ---          ---          15.017 0.181 14.124 0.193 13.412 0.186 ---          ---           
